Constant Sequence Extension for Fast Search Using Weighted Hamming Distance

Representing visual data using compact binary codes is attracting increasing attention as binary codes are used as direct indices into hash table(s) for fast non-exhaustive search. Recent methods show that ranking binary codes using weighted Hamming distance (WHD) rather than Hamming distance (HD) by generating query-adaptive weights for each bit can better retrieve query-related items. However, search using WHD is slower than that using HD. One main challenge is that the complexity of extending a monotone increasing sequence using WHD to probe buckets in hash table(s) for existing methods is at least proportional to the square of the sequence length, while that using HD is proportional to the sequence length. To overcome this challenge, we propose a novel fast non-exhaustive search method using WHD. The key idea is to design a constant sequence extension algorithm to perform each sequence extension in constant computational complexity and the total complexity is proportional to the sequence length, which is justified by theoretical analysis. Experimental results show that our method is faster than other WHD-based search methods. Also, compared with the HD-based non-exhaustive search method, our method has comparable efficiency but retrieves more query-related items for the dataset of up to one billion items.

==> img/MIH.m <==
clear all;
FSSE = [2.6106	6.4695	33.1637	350.0772	1431.1116	5777.5888	10049.1564	31899.6256	99885.6532];
MIH1 = [8.6896	49.0144	314.036	1482.4822	6084.076	23682.7339	38699.0725	115972.3953	339573.9264];
F = [FSSE; MIH1];
%bar(log(F)');
bar(log(F)');
ylabel('Number of probed buckets (log)')
xlabel('bit-{\it K}NN')
xticklabels({'32-1','32-10','32-100','64-1','64-10','64-100','128-1','128-10','128-100',})
set(gca,'Fontsize',10);
lgd = legend({'CSE','MIH'},'FontSize',10,'Location','NorthWest');

==> img/MIWQ.m <==
clear all;
probed_FSSE = [2.6106	6.4695	33.1637	350.0772	1431.1116	5777.5888	10049.1564	31899.6256	99885.6532];
FSSE = [2.6106	6.4695	33.1637	350.0772	1431.1116	5777.5888	10049.1564	31899.6256	99885.6532];
MIWQ1 = [3.2212	10.939	64.3274	694.1544	2856.2232	11549.1776	20086.3128	63787.2506	199759.0974];
F = [probed_FSSE; FSSE; MIWQ1];
%bar(log(F)');
bar(log(F)');
ylabel('Number of buckets (log)');
xlabel('bit-{\it K}NN');
xticklabels({'32-1','32-10','32-100','64-1','64-10','64-100','128-1','128-10','128-100',});
set(gca,'Fontsize',10);
lgd = legend({'probed buckets','FSSE','MIWQ'},'FontSize',10,'Location','NorthWest');

==> img/MIWQ_WHMT.m <==
clear all;
probed_FSSE = [2.6106	6.4695	33.1637	350.0772	1431.1116	5777.5888	10049.1564	31899.6256	99885.6532];
FSSE = [2.6106	6.4695	33.1637	350.0772	1431.1116	5777.5888	10049.1564	31899.6256	99885.6532];
MIWQ1 = [3.2212	10.939	64.3274	694.1544	2856.2232	11549.1776	20086.3128	63787.2506	199759.0974];
WHMT = [11871.22050, 27827.14340, 43017.82600, 321590.46600, 1204623.56640, 0,0,0,0]
F = [probed_FSSE; FSSE; MIWQ1; WHMT];
%bar(log(F)');
bar(log(F)');
ylabel('Length of queue (log)');
xlabel('bit-{\it K}NN');
xticklabels({'32-1','32-10','32-100','64-1','64-10','64-100','128-1','128-10','128-100',});
set(gca,'Fontsize',10);
lgd = legend({'probed buckets','FSSE','MIWQ','WHMT'},'FontSize',10,'Location','NorthWest');

==> img/MIWQ_nolog.m <==
clear all;
probed_FSSE = [2.6106	6.4695	33.1637	350.0772	1431.1116	5777.5888	10049.1564	31899.6256	99885.6532];
FSSE = [2.6106	6.4695	33.1637	350.0772	1431.1116	5777.5888	10049.1564	31899.6256	99885.6532];
MIWQ1 = [3.2212	10.939	64.3274	694.1544	2856.2232	11549.1776	20086.3128	63787.2506	199759.0974];
F = [probed_FSSE; FSSE; MIWQ1];
%bar(log(F)');
%bar(log(F)');
bar(F(:,7:9)');
ylabel('Length of queue');
xlabel('bit-{\it K}NN');
% xticklabels({'32-1','32-10','32-100','64-1','64-10','64-100','128-1','128-10','128-100',});
xticklabels({'128-1','128-10','128-100',});
set(gca,'Fontsize',10);
lgd = legend({'probed buckets','CSE','MIWQ'},'FontSize',10,'Location','NorthWest');
